Analysis of the tradeoff between health and economic impacts of the Covid-19 epidemic

Various measures have been taken in different countries to mitigate the Covid-19 epidemic. But, throughout the world, many citizens don't understand well how these measures are taken and even question the decisions taken by their government. Should the measures be more (or less) restrictive? Are they taken for a too long (or too short) period of time? To provide some quantitative elements of response to these questions, we consider the well-known SEIR model for the Covid-19 epidemic propagation and propose a pragmatic model of the government decision-making operation. Although simple and obviously improvable, the proposed model allows us to study the tradeoff between health and economic aspects in a pragmatic and insightful way. Assuming a given number of phases for the epidemic and a desired tradeoff between health and economic aspects, it is then possible to determine the optimal duration of each phase and the optimal severity level for each of them. The numerical analysis is performed for the case of France but the adopted approach can be applied to any country. One of the takeaway messages of this analysis is that being able to implement the optimal 4-phase epidemic management strategy in France would have led to 1.05 million infected people and a GDP loss of 231 billion euro instead of 6.88 million of infected and a loss of 241 billion euro. This indicates that, seen from the proposed model perspective, the effectively implemented epidemic management strategy is good economically, whereas substantial improvements might have been obtained in terms of health impact. Our analysis indicates that the lockdown/severe phase should have been more severe but shorter, and the adjustment phase occurred earlier. Due to the natural tendency of people to deviate from the official rules, updating measures every month over the whole epidemic episode seems to be more appropriate.

==> simulations/c19_analysis.m <==
% Data analysis
% WITH oversampling

mu = 1.00

alpha       = [10e-4 9e-4 8e-4 7e-4 5e-4 3e-4 2.5e-4 2e-4 1e-4 5e-5 4e-5 3e-5 2e-5 1e-5 5e-6 1e-6 1e-7];
SIZE = size(alpha,2);
% alpha = 5 e-5 == operating point highlighted on the "pareto frontier" figure

Ji_store    = zeros(1, size(alpha,2));
tau0_store  = zeros(1, size(alpha,2));
tau1_store  = zeros(1, size(alpha,2));
R1_store    = zeros(1, size(alpha,2));
R2_store    = zeros(1, size(alpha,2));
Nbi_peak_store    = zeros(1, size(alpha,2));

T = 180
resolution = 10

for j = 5:5:5
[Ju_store(j), Ji_store(j), tau0_store(j), tau1_store(j), R1_store(j), R2_store(j), Nbi_peak_store(j)] = c19_frontier(alpha(j), T, resolution, mu);
end

% FORCING INTERPOLATION
%Ju_store(1) = 228.6e9
%Ji_store(1) = 10e6

%save('c19_data');% for mu = 1.41
save('c19_data_1');% for mu = 1.00

%x = [174 186 194 223 252 281 307 335 361];
%y = [64 24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%x1 = [186 194 223 252 281 307 335 361];
%y1 = [24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%plot(x1,y1,'+-');
%hold on
%grid on;
%plot(Ju_store/1e9, Ji_store/1e6,'-+')
%xlabel('France Gross Domestic Product loss (in billions of euros)');
%ylabel('Total number of infected people (in millions)');
%xmacron = 215.27;
%ymacron = 3.723;
%plot(xmacron, ymacron, 'ro');



==> simulations/c19_frontier.m <==
function [Ju_star, Ji_star, tau0_star, tau1_star, R1_star, R2_star, Nbi_peak] = c19_frontier(alpha, T, resolution, mu)

%mu = 1.41; % this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, gel, ...)

% GENERAL INIT
%T    = 180;
%resolution = 10 % Oversampling rate (per day) for the differential equations
% alpha = 1e-4


s    = zeros(1,T);
e    = zeros(1,T);
i    = zeros(1,T);
i_macron = zeros(1,T);
I    = zeros(1,T); % absolute number of infected people
r    = zeros(1,T);
beta = zeros(1,T); % infection/transmission rate profile
beta_macron = zeros(1,T);
b    = zeros(1,T); % time-varying beta
u    = zeros(1,T); % control vector
u_star    = zeros(1,T); % control vector

% INIT EPIDEMICS
Nb  = 66e6; % total population in France
NbHmax = 15000; % max number of h
%Hospitalized (ICU) people, about 3% was hospitalized
Nbi_peak = 0;
eps =  1.33e5/Nb;     %  The idea is: on the 21st of March, there was
% 562 deaths reported, cumulated, times 2 gives 1000, with 0.75%
% of letality rate, we get 1.33e5
icu_per = 1.5e-2; % with Macron perf I get a peak of 5e5 people, so to get 7500 in ICU
% I take the percentage of patients in intensive care unit to be 1.5%

s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th
Ro_after_LD  = 0.9;
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = 0.9; 


% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);
Nbi = 5e6; % number of infected people Source "Estimating burden..."
Ks = 1;

% exhaustive search for tau0, tau1, R1, R2
K = 30; %tau0 range
L = 120; % tau1 range
M1 = 35; %nb of quantization levels for R1
M2 = 35; %nb of quantization levels for R2

% TEST VALUES, index = 45813 with alpha = 0.2
%K = 30;
%L = 30;
%M1 = 10;
%M2 = 10;

%=====================================================
%=====================================================
% OPTIM PART
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
J_MAT  = zeros(K, L, M1, M2);
for k=1:K
    for l=1:L
        for m1=1:M1
            for m2=1:M2
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;                         
b  = delta * Ro * [ones(1,k), (m1/M1) * ones(1,l), (m2/M2) * ones(1,T-(k+l))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u  = [delta * Ro * ones(1,k+l) - b(1:k+l), (1/mu) * (delta * Ro * ones(1,T-(k+l)) - b(k+l+1:T))]; 
            
b_fine = (1/resolution) * kron(b,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
           
            for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
            end
            
            J_MAT(k,l,m1,m2)   = alpha * Ku * sum(u.^2) + (1-alpha) * Ks * (Nb * (s(1) - s(T*resolution)));  % new criterion
              
              % Hard Constraint on the number of patients in ICU  
              excess_vector = icu_per * Nb * i - NbHmax * ones(1,T*resolution);
              if max(excess_vector) > 0   
                J_MAT(k,l,m1,m2) = 1e30;
              end
            
            
            end
        end
    end
end




%=====================================================
%=====================================================
% OPTIMAL PERFORMANCE
% Max point identification procedure
J_vec = reshape(J_MAT, K*L*M1*M2,1);
[Jmin imin] = min(J_vec);
pix_index = ceil(imin/(K*L));
m2_star   = ceil(pix_index/M1);
m1_star   = pix_index - (m2_star-1) * M1;
kl_star   = imin - floor(imin/(K*L)) * K * L;
l_star    = ceil(kl_star / K);
k_star    = kl_star - (l_star-1) * K;
%J_MAT(k_star, l_star, m1_star, m2_star);
b_star    = delta * Ro * [ones(1,k_star), (m1_star/M1) * ones(1,l_star), (m2_star/M2) * ones(1,T-(k_star+l_star))];
R_star    = b_star/delta;
R1_star   = Ro * (m1_star/M1);
R2_star   = Ro * (m2_star/M2);

s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;
b_fine_star = (1/resolution) * kron(b_star,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine_star(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine_star(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end

s_star = s;
e_star = e;
i_star = i;
r_star = r;

Nbi_peak = max(Nb * max(i));
u_star  = [delta * Ro * ones(1,k_star+l_star) - b_star(1:k_star+l_star), (1/mu) * (delta * Ro * ones(1,T-(k_star+l_star)) - b_star(k_star+l_star+1:T))]; 
Ju_star   = Ku * sum(u_star.^2);
Ji_star   = Ks * Nb * (s(1) - s(T*resolution));
tau0_star = k_star;
tau1_star = l_star;

save('c19_frontier_data');

 

==> simulations/c19_frontier_fourth_phase.m <==
%function [Ju_star, Ji_star, tau0_star, tau1_star,tau2_star, R1_star, R2_star, R3_star,Nbi_peak] = c19_frontier_fourth_phase(alpha, T, resolution, mu,mu2)

%mu = 1.41; % this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, gel, ...)

% GENERAL INIT
%T    = 180;
%resolution = 10 % Oversampling rate (per day) for the differential equations
% alpha = 1e-4

mu=1.41;
mu2=1.3;
T=210;
resolution=1;
alpha=1.2e-4;

gamma1=1;
gamma2=1;


s    = zeros(1,T);
e    = zeros(1,T);
i    = zeros(1,T);
i_macron = zeros(1,T);
I    = zeros(1,T); % absolute number of infected people
r    = zeros(1,T);
beta = zeros(1,T); % infection/transmission rate profile
beta_macron = zeros(1,T);
b    = zeros(1,T); % time-varying beta
u    = zeros(1,T); % control vector
u_star    = zeros(1,T); % control vector

% INIT EPIDEMICS
Nb  = 66e6; % total population in France
NbHmax = 150000; % max number of h
%Hospitalized (ICU) people, about 3% was hospitalized
Nbi_peak = 0;
eps =  1.33e5/Nb;     %  The idea is: on the 21st of March, there was
% 562 deaths reported, cumulated, times 2 gives 1000, with 0.75%
% of letality rate, we get 1.33e5
icu_per = 1.5e-2; % with Macron perf I get a peak of 5e5 people, so to get 7500 in ICU
% I take the percentage of patients in intensive care unit to be 1.5%

s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th
Ro_after_LD  = 0.9;
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = 0.9; 


% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);
Nbi = 5e6; % number of infected people Source "Estimating burden..."
Ks = 1;

% exhaustive search for tau0, tau1, R1, R2
K = 17; %tau0 range
L = 25; % tau1 range
L2= 130; %tau2 range
M1 = 10; %nb of quantization levels for R1
M2 = 10; %nb of quantization levels for R2
M3 = 20; %nb of quantization levels for R3


% TEST VALUES, index = 45813 with alpha = 0.2
%K = 30;
%L = 30;
%M1 = 10;
%M2 = 10;

%=====================================================
%=====================================================
% OPTIM PART
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
J_MAT  = 1e30*ones(K, L, L2,M1, M2, M3);

for day=1:300
att(1,day)=0.999^(day-1);
end

for day=1:300
att2(1,day)=0.998^(day-1);
end

for k=17:17
    for l=25:25
        for l2=1:L2
        for m1=6:6
            for m2=9:9
                for m3=1:M3
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;                         
b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+30),(m3/35) * ones(1,T-(k+l+l2+60))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+30) - b(k+l+31:k+l+l2+60)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+60)) - b(k+l+l2+61:T))]; 
b=[delta * Ro*ones(1,k)-u(1,k), delta * Ro*ones(1,l+30)-u(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+30)-mu*u(k+l+31:k+l+l2+60).*att2(1,1:l2+30), delta * Ro*ones(1,T-(k+l+l2+60))-mu2*u(k+l+l2+61:T).*att2(1,1:T-(k+l+l2+60))];
            
b_fine = (1/resolution) * kron(b,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
           
            for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +  gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
            end
            
            
            
            J_MAT(k,l,l2,m1,m2,m3)   = alpha * Ku * sum(u.^2) + (1-alpha) * Ks * (Nb * (s(1)-s(T)));  % new criterion
              
              % Hard Constraint on the number of patients in ICU  
              excess_vector = icu_per * Nb * i - NbHmax * ones(1,T*resolution);
              if max(excess_vector) > 0   
                J_MAT(k,l,l2,m1,m2,m3) = 1e30;
              end
            
                end
            end
        end
        end
    end
end




%=====================================================
%=====================================================
%OPTIMAL PERFORMANCE
%Max point identification procedure
J_vec = reshape(J_MAT, K*L*L2*M1*M2*M3,1);
[Jmin imin] = min(J_vec);
% pix_index = ceil(imin/(K*L));
% m2_star   = ceil(pix_index/M1);
% m1_star   = pix_index - (m2_star-1) * M1;
% kl_star   = imin - floor(imin/(K*L)) * K * L;
% l_star    = ceil(kl_star / K);
% k_star    = kl_star - (l_star-1) * K;
%J_MAT(k_star, l_star, m1_star, m2_star);

pix_index = ceil(imin/(K*L*L2));
m3_star   = ceil(pix_index/(M1*M2));
m2_star   = ceil((pix_index - (m3_star-1) * M1*M2)/M1);
m1_star   = pix_index - (m3_star-1) * M1 * M2-(m2_star-1)*M1;
kl_star   = imin - floor((imin-1e-6)/(K*L*L2)) * K * L *L2;
l2_star   = ceil(kl_star/ (K*L));
l_star    = ceil((kl_star  - (l2_star-1) *K*L)/K);
k_star    = kl_star - (l2_star-1) *K*L-(l_star-1)*K;
J_MAT(k_star, l_star,l2_star, m1_star, m2_star,m3_star);


k=k_star;
l=l_star;
l2=l2_star;
m1=m1_star;
m2=m2_star;
m3=m3_star;



b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+30),(m3/35) * ones(1,T-(k+l+l2+60))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u_star  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+30) - b(k+l+31:k+l+l2+60)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+60)) - b(k+l+l2+61:T))]; 
b_star=[delta * Ro*ones(1,k)-u_star(1,k), delta * Ro*ones(1,l+30)-u_star(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+30)-mu*u_star(k+l+31:k+l+l2+60).*att2(1,1:l2+30), delta * Ro*ones(1,T-(k+l+l2+60))-mu2*u_star(k+l+l2+61:T).*att2(1,1:T-(k+l+l2+60))];




%b_star    = delta * Ro * [ones(1,k_star), (m1_star/M1) * ones(1,l_star), (m2_star/M2) * ones(1,T-(k_star+l_star))];
R_star    = b_star/delta;
R1_star   = Ro * (m1_star/35);
R2_star   = Ro * (m2_star/35);
R3_star   = Ro * (m3_star/35);

s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;
b_fine_star = (1/resolution) * kron(b_star,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine_star(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine_star(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end

s_star = s;
e_star = e;
i_star = i;
r_star = r;

Nbi_peak = max(Nb * max(i));
%u_star  = [delta * Ro * ones(1,k_star+l_star) - b_star(1:k_star+l_star), (1/mu) * (delta * Ro * ones(1,T-(k_star+l_star)) - b_star(k_star+l_star+1:T))]; 
Ju_star   = Ku * sum(u_star.^2);
Ji_star   = Ks * Nb * (i(1)+gamma*sum(e(1:T-1)));
Ji_star   = Ks * Nb *(s(1)-s(T));
tau0_star = k_star;
tau1_star = l_star;
tau2_star = l2_star;


%save('c19_frontier_data');

 

==> simulations/c19_frontier_improved.m <==
%function [Ju_star, Ji_star, tau0_star, tau1_star,tau2_star, R1_star, R2_star, R3_star,Nbi_peak] = c19_frontier_improved(alpha, T, resolution, mu,mu2)

%mu = 1.41; % this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, gel, ...)

% GENERAL INIT
%T    = 180;
%resolution = 10 % Oversampling rate (per day) for the differential equations
% alpha = 1e-4

mu=1.41;
mu2=1.3;
T=210;
resolution=1;
alpha=8e-4;

gamma1=1;
gamma2=1;


s    = zeros(1,T);
e    = zeros(1,T);
i    = zeros(1,T);
i_macron = zeros(1,T);
I    = zeros(1,T); % absolute number of infected people
r    = zeros(1,T);
beta = zeros(1,T); % infection/transmission rate profile
beta_macron = zeros(1,T);
b    = zeros(1,T); % time-varying beta
u    = zeros(1,T); % control vector
u_star    = zeros(1,T); % control vector

% INIT EPIDEMICS
Nb  = 66e6; % total population in France
NbHmax = 15000; % max number of h
%Hospitalized (ICU) people, about 3% was hospitalized
Nbi_peak = 0;
eps =  1.33e5/Nb;     %  The idea is: on the 21st of March, there was
% 562 deaths reported, cumulated, times 2 gives 1000, with 0.75%
% of letality rate, we get 1.33e5
icu_per = 1.5e-2; % with Macron perf I get a peak of 5e5 people, so to get 7500 in ICU
% I take the percentage of patients in intensive care unit to be 1.5%

s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th
Ro_after_LD  = 0.9;
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = 0.9; 


% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);
Nbi = 5e6; % number of infected people Source "Estimating burden..."
Ks = 1;

% exhaustive search for tau0, tau1, R1, R2
K = 2; %tau0 range
L = 60; % tau1 range
L2= 60;%tau2 range
M1 = 10; %nb of quantization levels for R1
M2 = 15; %nb of quantization levels for R2
M3 = 15; %nb of quantization levels for R3


% TEST VALUES, index = 45813 with alpha = 0.2
%K = 30;
%L = 30;
%M1 = 10;
%M2 = 10;

%=====================================================
%=====================================================
% OPTIM PART
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
J_MAT  = 1e20*ones(K, L, L2,M1, M2, M3);

for day=1:300
att(1,day)=0.999^(day-1);
end

for day=1:300
att2(1,day)=0.998^(day-1);
end

for k=1:K
    for l=1:L
        for l2=1:L2
        for m1=1:M1
            for m2=m1+3:M2
                for m3=m1+1:M3
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;                         
b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+30),(m3/35) * ones(1,T-(k+l+l2+60))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+30) - b(k+l+31:k+l+l2+60)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+60)) - b(k+l+l2+61:T))]; 
b=[delta * Ro*ones(1,k)-u(1,k), delta * Ro*ones(1,l+30)-u(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+30)-mu*u(k+l+31:k+l+l2+60).*att2(1,1:l2+30), delta * Ro*ones(1,T-(k+l+l2+60))-mu2*u(k+l+l2+61:T).*att2(1,1:T-(k+l+l2+60))];
            
b_fine = (1/resolution) * kron(b,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
           
            for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +  gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
            end
            
            
            
            J_MAT(k,l,l2,m1,m2,m3)   = alpha * Ku * sum(u.^2) + (1-alpha) * Ks * (Nb * (s(1)-s(T)));  % new criterion
              
              % Hard Constraint on the number of patients in ICU  
              excess_vector = icu_per * Nb * i - NbHmax * ones(1,T*resolution);
              if max(excess_vector) > 0   
                J_MAT(k,l,l2,m1,m2,m3) = 1e30;
              end
            
                end
            end
        end
        end
    end
end




%=====================================================
%=====================================================
%OPTIMAL PERFORMANCE
%Max point identification procedure
J_vec = reshape(J_MAT, K*L*L2*M1*M2*M3,1);
[Jmin imin] = min(J_vec);
% pix_index = ceil(imin/(K*L));
% m2_star   = ceil(pix_index/M1);
% m1_star   = pix_index - (m2_star-1) * M1;
% kl_star   = imin - floor(imin/(K*L)) * K * L;
% l_star    = ceil(kl_star / K);
% k_star    = kl_star - (l_star-1) * K;
%J_MAT(k_star, l_star, m1_star, m2_star);

pix_index = ceil(imin/(K*L*L2));
m3_star   = ceil(pix_index/(M1*M2));
m2_star   = ceil((pix_index - (m3_star-1) * M1*M2)/M1);
m1_star   = pix_index - (m3_star-1) * M1 * M2-(m2_star-1)*M1;
kl_star   = imin - floor((imin-1e-6)/(K*L*L2)) * K * L *L2;
l2_star   = ceil(kl_star/ (K*L));
l_star    = ceil((kl_star  - (l2_star-1) *K*L)/K);
k_star    = kl_star - (l2_star-1) *K*L-(l_star-1)*K;
J_MAT(k_star, l_star,l2_star, m1_star, m2_star,m3_star);


k=k_star;
l=l_star;
l2=l2_star;
m1=m1_star;
m2=m2_star;
m3=m3_star;



b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+30),(m3/35) * ones(1,T-(k+l+l2+60))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u_star  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+30) - b(k+l+31:k+l+l2+60)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+60)) - b(k+l+l2+61:T))]; 
b_star=[delta * Ro*ones(1,k)-u_star(1,k), delta * Ro*ones(1,l+30)-u_star(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+30)-mu*u_star(k+l+31:k+l+l2+60).*att2(1,1:l2+30), delta * Ro*ones(1,T-(k+l+l2+60))-mu2*u_star(k+l+l2+61:T).*att2(1,1:T-(k+l+l2+60))];




%b_star    = delta * Ro * [ones(1,k_star), (m1_star/M1) * ones(1,l_star), (m2_star/M2) * ones(1,T-(k_star+l_star))];
R_star    = b_star/delta;
R1_star   = Ro * (m1_star/35);
R2_star   = Ro * (m2_star/35);
R3_star   = Ro * (m3_star/35);

s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;
b_fine_star = (1/resolution) * kron(b_star,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine_star(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine_star(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end

s_star = s;
e_star = e;
i_star = i;
r_star = r;

Nbi_peak = max(Nb * max(i));
%u_star  = [delta * Ro * ones(1,k_star+l_star) - b_star(1:k_star+l_star), (1/mu) * (delta * Ro * ones(1,T-(k_star+l_star)) - b_star(k_star+l_star+1:T))]; 
Ju_star   = Ku * sum(u_star.^2);
Ji_star   = Ks * Nb * (i(1)+gamma*sum(e(1:T-1)));
Ji_star   = Ks * Nb *(s(1)-s(T));
tau0_star = k_star;
tau1_star = l_star;
tau2_star = l2_star;


%save('c19_frontier_data');

 

==> simulations/c19_macron.m <==
%function [Nbi_macron, Nb_peak_macron] = c19_macron(T, resolution, Ro_after_LD, mu)

T = 180; % number of days of the study
resolution = 10;
beta_macron = zeros(1,T);
Nb  = 66e6; % total population in France
eps =  1.33e5/Nb; 
% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th
mu=1.41;
Ro_after_LD  = 0.9;

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = Ro_after_LD; 
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020
% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);

%mu = 1.41;
% this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, jelly, ...)

%Nbi = 5e6; % number of infected people Source "Estimating burden..."
%=====================================================
% EMMANUEL MACRON performance
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020 
%u_macron  = delta * Ro * ones(1,T*resolution) - beta_macron_fine;
            
            
            
beta_macron_fine = (1/resolution) * kron(beta_macron,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;

for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [beta_macron_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [beta_macron_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end
s_macron  = s;
e_macron  = e;
i_macron  = i;
r_macron  = r;
%Ks = Nbi / (Nb * (s_macron(1) - s_macron(T)))
Nbi_macron = Nb * (s_macron(1) - s_macron(T*resolution));
Nb_peak_macron = max(i_macron*Nb);
Ks = 1;
%u_macron  = delta * Ro * ones(1,T) - beta_macron; 
u_macron  = [delta * Ro * ones(1,72) - beta_macron(1:72), (1/mu) * (delta * Ro * ones(1,T-72) - beta_macron(73:T))]; 
Ju = Ku * sum(u_macron.^2);
% Results
% GDP loss = 309 billions with Macron on August 31st
% Number of inefected people by Aug 31st , 3.72 millions
%xmacron = 309.41;
%ymacron = 3.72;
%plot(xmacron, ymacron, 'ro');


%ylabel('Instantaneous number of infected people')
save('c19_macron_data');

==> simulations/c19_macron_attenuation.m <==
%function [Nbi_macron, Nb_peak_macron] = c19_macron(T, resolution, Ro_after_LD, mu)


Ro_after_LD=0.9;
mu=1.41;
T = 210; % number of days of the study
resolution = 1;
beta_macron = zeros(1,T);
Nb  = 66e6; % total population in France
eps =  1.33e5/Nb; 
% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th

%Ro_after_LD  = 0.9

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = Ro_after_LD; 
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020
% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);

%mu = 1.41;
% this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, jelly, ...)

%Nbi = 5e6; % number of infected people Source "Estimating burden..."
%=====================================================
% EMMANUEL MACRON performance
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

% beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
% beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
% beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020 

for day=1:300
att(day)=0.999^day;
end

for day=1:300
att2(day)=0.998^day;
end

beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_before_LD * delta)  * ones(1,55)-2.9*delta*att(1:55); % Day 72 = May 11th 2020
beta_macron(73:210)  = (Ro_before_LD  * delta)  * ones(1,138)-2.6*delta*att2(1:138); % Day 72 = May 11th 2020 
beta_macron(211:T)  = (Ro_before_LD  * delta)  * ones(1,T-210)-2.6*delta*att2(139:T-72); % Day 72 = May 11th 2020 
%beta_macron(211:T)  = delta*ones(1,T-210); % Day 72 = May 11th 2020 

%u_macron  = delta * Ro * ones(1,T*resolution) - beta_macron_fine;
            
            
            
beta_macron_fine = (1/resolution) * kron(beta_macron,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;

for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [beta_macron_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [beta_macron_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end
s_macron  = s;
e_macron  = e;
i_macron  = i;
r_macron  = r;
%Ks = Nbi / (Nb * (s_macron(1) - s_macron(T)))
Nbi_macron = Nb * (s_macron(1) - s_macron(T*resolution));
Nb_peak_macron = max(i_macron*Nb);
Ks = 1;
%u_macron  = delta * Ro * ones(1,T) - beta_macron; 
u_macron  = [delta * Ro * ones(1,17) - beta_macron(1:17), delta * Ro * ones(1,55) - beta_macron(18)* ones(1,55),(1/mu) * (delta * Ro * ones(1,T-72) - beta_macron(73)* ones(1,T-72))]; 
Ju = Ku * sum(u_macron.^2);
% Results
% GDP loss = 309 billions with Macron on August 31st
% Number of inefected people by Aug 31st , 3.72 millions
%xmacron = 309.41;
%ymacron = 3.72;
%plot(xmacron, ymacron, 'ro');


%ylabel('Instantaneous number of infected people')
save('c19_macron_data');

==> simulations/c19_starting_time_phase4.m <==
function [Ju_star, Ji_star, tau0_star, tau1_star,tau2_star, R1_star, R2_star, R3_star,Nbi_peak] = c19_starting_time_phase4(alpha, T, resolution, mu,mu2)

%mu = 1.41; % this is to reduce the cost in Phase 3, GDP lossless part due to 
% social distancing and cheap measures (masks, gel, ...)

% GENERAL INIT
%T    = 180;
%resolution = 10 % Oversampling rate (per day) for the differential equations
% alpha = 1e-4

% mu=1.41;
% mu2=1.3;
% T=300;
% resolution=1;
% alpha=1.2e-4;

gamma1=1;
gamma2=1;


s    = zeros(1,T);
e    = zeros(1,T);
i    = zeros(1,T);
i_macron = zeros(1,T);
I    = zeros(1,T); % absolute number of infected people
r    = zeros(1,T);
beta = zeros(1,T); % infection/transmission rate profile
beta_macron = zeros(1,T);
b    = zeros(1,T); % time-varying beta
u    = zeros(1,T); % control vector
u_star    = zeros(1,T); % control vector

% INIT EPIDEMICS
Nb  = 66e6; % total population in France
NbHmax = 150000; % max number of h
%Hospitalized (ICU) people, about 3% was hospitalized
Nbi_peak = 0;
eps =  1.33e5/Nb;     %  The idea is: on the 21st of March, there was
% 562 deaths reported, cumulated, times 2 gives 1000, with 0.75%
% of letality rate, we get 1.33e5
icu_per = 1.5e-2; % with Macron perf I get a peak of 5e5 people, so to get 7500 in ICU
% I take the percentage of patients in intensive care unit to be 1.5%

s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0; 

% EPIDEMICS PARAMETERS
delta   = 0.1875; % average period to isolation
gamma   = 0.16; % rate at which exposed subject develops clinically 
Ro_before_LD = 3.5; % 3.35 Avis No 6 Conseil Scientifique, 3.4 20h 6th May
Ro_during_LD = 0.6; % 20h of May 6th
Ro_after_LD  = 0.9;
% relevant symptoms
beta_macron(1:17)  = (Ro_before_LD * delta)  * ones(1,17); % Day 17 = March 17th 2020
beta_macron(18:72) = (Ro_during_LD * delta)  * ones(1,55); % Day 72 = May 11th 2020
beta_macron(73:T)  = (Ro_after_LD  * delta)  * ones(1,T-72); % Day 72 = May 11th 2020

tau0 = 17 ; % lockdown duration in number of days
tau1 = 55 ;
Ro = 3.5;
R1 = 0.6;
R2 = 0.9; 


% ECONOMICAL AND HEALTH ANALYIS
GDPloss = 120e9; % GDP loss  during lockdown Source OFCE
tau1    = 55; % lockdown duration in days
Ku  = GDPloss / (tau1 * (Ro-R1)^2 * delta^2);
Nbi = 5e6; % number of infected people Source "Estimating burden..."
Ks = 1;

% exhaustive search for tau0, tau1, R1, R2
K = 17; %tau0 range
L = 25; % tau1 range
L2= 90; %tau2 range
M1 = 10; %nb of quantization levels for R1
M2 = 10; %nb of quantization levels for R2
M3 = 20; %nb of quantization levels for R3


% TEST VALUES, index = 45813 with alpha = 0.2
%K = 30;
%L = 30;
%M1 = 10;
%M2 = 10;

%=====================================================
%=====================================================
% OPTIM PART
s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
J_MAT  = 1e30*ones(K, L, L2,M1, M2, M3);

for day=1:300
att(1,day)=0.999^(day-1);
end

for day=1:300
att2(1,day)=0.998^(day-1);
end

for k=17:17
    for l=25:25
        for l2=1:L2
        for m1=6:6
            for m2=9:9
                for m3=1:M3
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;                         
b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+138),(m3/35) * ones(1,T-(k+l+l2+168))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+138) - b(k+l+31:k+l+l2+168)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+168)) - b(k+l+l2+169:T))]; 
b=[delta * Ro*ones(1,k)-u(1,k), delta * Ro*ones(1,l+30)-u(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+138)-mu*u(k+l+31:k+l+l2+168).*att2(1,1:l2+138), delta * Ro*ones(1,T-(k+l+l2+168))-mu2*u(k+l+l2+169:T).*att2(1,1:T-(k+l+l2+168))];
            
b_fine = (1/resolution) * kron(b,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
           
            for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +  gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
            end
            
            
            
            J_MAT(k,l,l2,m1,m2,m3)   = alpha * Ku * sum(u.^2) + (1-alpha) * Ks * (Nb * (s(1)-s(T)));  % new criterion
              
              % Hard Constraint on the number of patients in ICU  
              excess_vector = icu_per * Nb * i - NbHmax * ones(1,T*resolution);
              if max(excess_vector) > 0   
                J_MAT(k,l,l2,m1,m2,m3) = 1e30;
              end
            
                end
            end
        end
        end
    end
end




%=====================================================
%=====================================================
%OPTIMAL PERFORMANCE
%Max point identification procedure
J_vec = reshape(J_MAT, K*L*L2*M1*M2*M3,1);
[Jmin imin] = min(J_vec);
% pix_index = ceil(imin/(K*L));
% m2_star   = ceil(pix_index/M1);
% m1_star   = pix_index - (m2_star-1) * M1;
% kl_star   = imin - floor(imin/(K*L)) * K * L;
% l_star    = ceil(kl_star / K);
% k_star    = kl_star - (l_star-1) * K;
%J_MAT(k_star, l_star, m1_star, m2_star);

pix_index = ceil(imin/(K*L*L2));
m3_star   = ceil(pix_index/(M1*M2));
m2_star   = ceil((pix_index - (m3_star-1) * M1*M2)/M1);
m1_star   = pix_index - (m3_star-1) * M1 * M2-(m2_star-1)*M1;
kl_star   = imin - floor((imin-1e-6)/(K*L*L2)) * K * L *L2;
l2_star   = ceil(kl_star/ (K*L));
l_star    = ceil((kl_star  - (l2_star-1) *K*L)/K);
k_star    = kl_star - (l2_star-1) *K*L-(l_star-1)*K;
J_MAT(k_star, l_star,l2_star, m1_star, m2_star,m3_star);


k=k_star;
l=l_star;
l2=l2_star;
m1=m1_star;
m2=m2_star;
m3=m3_star;




b  = delta * Ro * [ones(1,k), (m1/35) * ones(1,l+30), (m2/35) * ones(1,l2+138),(m3/35) * ones(1,T-(k+l+l2+168))]; 
% u  = delta * Ro * ones(1,T) - b; % old, w/o mu  
u_star  = [delta * Ro * ones(1,k) - b(1:k), (delta * Ro * ones(1,l+30) - b(k+1:k+l+30)),1/mu*(delta * Ro * ones(1,l2+138) - b(k+l+31:k+l+l2+168)),1/mu2*(delta * Ro * ones(1,T-(k+l+l2+168)) - b(k+l+l2+169:T))]; 
b_star=[delta * Ro*ones(1,k)-u_star(1,k), delta * Ro*ones(1,l+30)-u_star(k+1:k+l+30).*att(1,1:l+30), delta * Ro*ones(1,l2+138)-mu*u_star(k+l+31:k+l+l2+168).*att2(1,1:l2+138), delta * Ro*ones(1,T-(k+l+l2+168))-mu2*u_star(k+l+l2+169:T).*att2(1,1:T-(k+l+l2+168))];



%b_star    = delta * Ro * [ones(1,k_star), (m1_star/M1) * ones(1,l_star), (m2_star/M2) * ones(1,T-(k_star+l_star))];
R_star    = b_star/delta;
R1_star   = Ro * (m1_star/35);
R2_star   = Ro * (m2_star/35);
R3_star   = Ro * (m3_star/35);

s    = zeros(1,T*resolution);
e    = zeros(1,T*resolution);
i    = zeros(1,T*resolution);
r    = zeros(1,T*resolution);
s(1) = 1 - eps;
e(1) = eps;
i(1) = 0;
r(1) = 0;
b_fine_star = (1/resolution) * kron(b_star,ones(1,resolution)); % beta times Delta t
gamma_fine       = (1/resolution) * gamma;
delta_fine       = (1/resolution) * delta;
for t=1:1:(T*resolution)-1
            s(t+1) = s(t) -  [b_fine_star(t) * i(t)] * s(t);
            e(t+1) = e(t) +  [b_fine_star(t) * i(t)] * s(t) - gamma_fine * e(t);
            i(t+1) = i(t) +    gamma_fine * e(t)   -  delta_fine  * i(t);
            r(t+1) = r(t) +  delta_fine * i(t);
end

s_star = s;
e_star = e;
i_star = i;
r_star = r;

Nbi_peak = max(Nb * max(i));
%u_star  = [delta * Ro * ones(1,k_star+l_star) - b_star(1:k_star+l_star), (1/mu) * (delta * Ro * ones(1,T-(k_star+l_star)) - b_star(k_star+l_star+1:T))]; 
Ju_star   = Ku * sum(u_star.^2);
Ji_star   = Ks * Nb * (i(1)+gamma*sum(e(1:T-1)));
Ji_star   = Ks * Nb *(s(1)-s(T));
tau0_star = k_star;
tau1_star = l_star;
tau2_star = l2_star;


%save('c19_frontier_data');

 

==> simulations/c9_tradeoff_region.m <==
% Data analysis
% WITH oversampling

mu = 1.41
mu2=1.3

alpha       = [8e-4 7e-4 5e-4 4e-4 3.5e-4 3e-4 2.5e-4 2e-4 1e-4 5e-5 4e-5 3e-5 2e-5 1e-5 5e-6 1e-6 1e-7];
SIZE = size(alpha,2);
% alpha = 5 e-5 == operating point highlighted on the "pareto frontier" figure

Ji_store    = zeros(1, size(alpha,2));
tau0_store  = zeros(1, size(alpha,2));
tau1_store  = zeros(1, size(alpha,2));
R1_store    = zeros(1, size(alpha,2));
R2_store    = zeros(1, size(alpha,2));
Nbi_peak_store    = zeros(1, size(alpha,2));

T = 210
resolution = 1

for j = 1:SIZE
[Ju_store(j), Ji_store(j), tau0_store(j), tau1_store(j),tau2_store(j), R1_store(j), R2_store(j),R3_store(j), Nbi_peak_store(j)] = c19_frontier_improved(alpha(j), T, resolution, mu,mu2);
end

% FORCING INTERPOLATION
%Ju_store(1) = 228.6e9
%Ji_store(1) = 10e6

%save('c19_data');% for mu = 1.41
save('c19_data_mu_root2_15R_210days','Ju_store','Ji_store');% for mu = 1.00

%x = [174 186 194 223 252 281 307 335 361];
%y = [64 24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%x1 = [186 194 223 252 281 307 335 361];
%y1 = [24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%plot(x1,y1,'+-');
%hold on
%grid on;
%plot(Ju_store/1e9, Ji_store/1e6,'-+')
%xlabel('France Gross Domestic Product loss (in billions of euros)');
%ylabel('Total number of infected people (in millions)');
%xmacron = 215.27;
%ymacron = 3.723;
%plot(xmacron, ymacron, 'ro');



==> simulations/c9_tradeoff_region_fouthphase.m <==
% Data analysis
% WITH oversampling

mu = 1.41
mu2=1.15
alpha       = [ 8e-4 7e-4 5e-4 4e-4 3.5e-4 3e-4 2.5e-4  2e-4 1.8e-4 1.5e-4 1.2e-4 1e-4 9e-5 4e-5 3e-5 2e-5 1e-5 5e-6  1e-6 5e-7 1e-7 8e-8 5e-8 2e-8 1e-8];
SIZE = size(alpha,2);
% alpha = 5 e-5 == operating point highlighted on the "pareto frontier" figure

Ji_store    = zeros(1, size(alpha,2));
tau0_store  = zeros(1, size(alpha,2));
tau1_store  = zeros(1, size(alpha,2));
R1_store    = zeros(1, size(alpha,2));
R2_store    = zeros(1, size(alpha,2));
Nbi_peak_store    = zeros(1, size(alpha,2));

T = 300
resolution = 1

for j = 1:SIZE
%[Ju_store(j), Ji_store(j), tau0_store(j), tau1_store(j),tau2_store(j), R1_store(j), R2_store(j),R3_store(j), Nbi_peak_store(j)] = c19_frontier_fourth_phase(alpha(j), T, resolution, mu,mu2);
[Ju_store(j), Ji_store(j), tau0_store(j), tau1_store(j),tau2_store(j), R1_store(j), R2_store(j),R3_store(j), Nbi_peak_store(j)] = c19_starting_time_phase4(alpha(j), T, resolution, mu,mu2);

end

% FORCING INTERPOLATION
%Ju_store(1) = 228.6e9
%Ji_store(1) = 10e6

%save('c19_data');% for mu = 1.41
save('c19_data_1');% for mu = 1.00

%x = [174 186 194 223 252 281 307 335 361];
%y = [64 24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%x1 = [186 194 223 252 281 307 335 361];
%y1 = [24 12.7 1.54 0.449 0.341 0.331 0.330 0.330];
%plot(x1,y1,'+-');
%hold on
%grid on;
%plot(Ju_store/1e9, Ji_store/1e6,'-+')
%xlabel('France Gross Domestic Product loss (in billions of euros)');
%ylabel('Total number of infected people (in millions)');
%xmacron = 215.27;
%ymacron = 3.723;
%plot(xmacron, ymacron, 'ro');


